A census of quadratic post-critically finite rational maps defined over Q

We find all quadratic post-critically finite (PCF) rational maps defined over the rationals. We describe an algorithm to search for possibly PCF maps. Using the algorithm, we eliminate all but twelve rational maps, all of which are verifiably PCF. We also give a complete description of possible rational preperiodic structures for quadratic PCF maps defined over Q.

==> anc/README <==
Post-Critically Finite Quadratic Rational Map program by David Lukas
Adapted from a program written for the Sage Mathematics Software system by
Diane Yap and Michelle Manes.

Copyright (c) 2014 by David Lukas, Michelle Manes, and Diane Yap

This program accompanies the article "A census of post-critically finite
rational functions defined over Q" by David Lukas, Michelle Manes, and
Diana Yap.  The program tests quadratic rational maps with trivial
automorphism group as possible PCF candidates.

We have tested this code using version 6.1.1 of the Sage Mathamatics
Software (used to precompute the orbits database), Gnu dbm 1.10, and
GNU GMP 5.1.3 on CentOS Linux 5.8 and Mac OS X 10.9.

The following are general instructions to build and test the program,
assuming the prerequisites are installed in standard places and that
environment variables such as PATH, LD_LIBRARY_PATH, etc, are set
appropriately for youy system.  Additional compiler options may be
needed to specify where Gnu dbm and GNU GMP are installed.

To build the database, first compile the dbconv program:

	cc -o dbconv dbconv.c -lgdbm

Then, for each prime p you wish to include in the program, run:

	sage pcf-make-db.sage p | ./dbconv orbits.gdbm

We have not tested doing this concurrently on the same gdbm file.
You could run the sage program concurrently for different primes
into different output files, and run dbconv sequentially, redirecting
input from each file.  Once the database is built, the main program
accesses it read-only, so concurrent processes can use it.

To provided code for the main program assumes that you have built
orbits.gdbm for the first 99  primes excluding 2 and 3.  To use a
different prime list, modify NUMORIMES and primearray in pcf.h
before compiling.

To build the main program, pcf-do-d1, assuming $GDBM_INC_DIR and $GDM_LIB_DIR
are the directories containing the files gdbm.h and libbdbm.a (for GNU gdbm),
and $GMP_INC_DIR and $GMP_LIB_DIR are the directories containing the files gmp.h
and libgmp.a (for GNU GMP), respectively:

	cc -o pcf-do-s1 -I$GDBM_INC_DIR -I$GMP_INC_DIR pcf-do-s1.c ispcf.c period-set.c pcf-lookup.c -L$GDBM_LIB_DIR -lgdbm -L$GMP_LIB_DIR -lgmp

Then run the program with the numerator and denominator of a value for s1 (the
\sigma_1 parameter from the article) as arguments, and it will test all of the
maps for that value of \sigma_1 (ranging over all of the values for \sigma_2
within the height bound).  The program assumes that "orbits.gdbm" is in the
current working directory.

For example (using a value of s1 that finds some PCF maps):

$ ./pcf-do-s1 -6 1
Found ( -6/1 , 4/1 )
Found ( -6/1 , 8/1 )
Found ( -6/1 , 10/1 )
Done for s1 = -6/1.  Found 3 candidate PCF maps.




==> anc/dbconv.c <==
/* Post-Critically Finite Quadratic Rational Map program by David Lukas
   Adapted from a program written for the Sage Mathematics Software system by
   Diane Yap and Michelle Manes.

   Copyright (c) 2014 by David Lukas, Michelle Manes, and Diane Yap
*/

/* Reads database rows, one per line, output by pcf-make-db.sage, and
   inserts the rows into a gdbm database file specified as a command-line
   argument.
*/

#include <stdio.h>
#include <gdbm.h>
#include <stdlib.h>
#include <sys/types.h>
#include <sys/stat.h>

typedef struct {
  unsigned long p;
  unsigned long b;
  unsigned long f;
} pcf_key;

typedef struct{
  unsigned long x0;
  unsigned long y0;
  unsigned long period0a;
  unsigned long period0b;
  unsigned long x1;
  unsigned long y1;
  unsigned long period1a;
  unsigned long period1b;
} pcf_orbs;



int main(int argc, char **argv)
{
  datum gkey;
  datum gorbs;
  gkey.dsize = sizeof(pcf_key);
  gorbs.dsize = sizeof(pcf_orbs);
  pcf_key *key = malloc(sizeof (pcf_key));
  pcf_orbs *orbs = malloc(sizeof (pcf_orbs));
  gkey.dptr = (char *) key;
  gorbs.dptr = (char *) orbs;
  GDBM_FILE db = gdbm_open(argv[1],512,GDBM_WRCREAT,S_IRWXU,NULL);
  while (scanf("(%lu, %lu, %lu, %lu, %lu, %lu, %lu, %lu, %lu, %lu, %lu)\n",&key->p,&key->b,&key->f,&orbs->x0,&orbs->y0,&orbs->period0a,&orbs->period0b,&orbs->x1,&orbs->y1,&orbs->period1a,&orbs->period1b) != EOF)
    {
      gdbm_store(db,gkey,gorbs,GDBM_INSERT);

    }
  gdbm_close(db);

}


==> anc/ispcf.c <==
#include "pcf.h"

/* Define interfaces for functions defined later in this file, so functions can be defined top-down,
   which corresponds more naturally with the presentation in the accompanying article. */

void normalize_coordinates_multiplier(mpz_t norm_factor, mpz_t n1, mpz_t d1, mpz_t n2, mpz_t d2);

int critical_points_if_rational(mpz_t cp0a, mpz_t cp0b, mpz_t cp1a, mpz_t cp1b,
				mpz_t a, mpz_t b, mpz_t d, mpz_t e, mpz_t f);

int is_pcf_rational_cp(mpz_t resultant, 
		       mpz_t cp0a, mpz_t cp0b, mpz_t cp1a, mpz_t cp1b,
		       mpz_t a, mpz_t b, mpz_t f);

int is_pcf_irrational_cp(mpz_t resultant, mpz_t a, mpz_t b, mpz_t f);

void quadratic_resultant(mpz_t resultant, 
			 mpz_t a, mpz_t b, mpz_t d, mpz_t e, mpz_t f);


int is_pcf(mpz_t s1_num, mpz_t s1_den, mpz_t s2_num, mpz_t s2_den)
{

  static mpz_t norm_factor = { {0,0,NULL} };
  static mpz_t s1_scaled, s2_scaled, a, b, c, d, e, f, resultant, cp1_num, cp1_den,cp2_num,cp2_den;

  /* If function is being called for the first time, initialize local mpz variables. */
  if ( norm_factor->_mp_alloc == 0 )
    {
      mpz_init(norm_factor);
      mpz_init(s1_scaled);
      mpz_init(s2_scaled);
      mpz_init(a);
      mpz_init(b);
      mpz_init(d);
      mpz_init(e);
      mpz_init(f);
      mpz_init(resultant);
      mpz_init(cp1_num);
      mpz_init(cp1_den);
      mpz_init(cp2_num);
      mpz_init(cp2_den);
    }

  /* Now compute the integer coefficients of the rational map corresponding to
     the parameters s1,s2 in the form (a*x^2 + b*x*y + c*y^2)/(d*x^2 + e*x*y + f * y^2)
     noting that b == c so we don't compute c, and consider the map in the form
     (a*x^2 + b*x*y + b*y^2)/(d*x^2 + e*x*y + f * y^2) */

  /* Find the multipler needed to clear denominators in the coefficients of the rational map's canonical form */
  normalize_coordinates_multiplier(norm_factor,s1_num,s1_den,s2_num,s2_den);

  mpz_mul(s1_scaled,s1_num,norm_factor);
  mpz_divexact(s1_scaled,s1_scaled,s1_den);

  mpz_mul(s2_scaled,s2_num,norm_factor);
  mpz_divexact(s2_scaled,s2_scaled,s2_den);

  /* a = 2 * norm_factor */
   mpz_mul_2exp(a,norm_factor,1);

  /* b = (2-s1) * norm_factor = a - s1_scaled */
   mpz_sub(b,a,s1_scaled);

  /* d = -1 * norm_factor */
   mpz_neg(d,norm_factor);

  /* e = (2+s1) * norm_factor = a + s1_scaled */
   mpz_add(e,a,s1_scaled);

  /* f = (2-s1-s2) * norm_factor = b - s2_scaled */
   mpz_sub(f,b,s2_scaled);
  
  /* compute the resultant of the numerator and denominator polynomials */
  quadratic_resultant(resultant,a,b,d,e,f);
  if ( mpz_cmp_d(resultant,0) == 0 )
    /* If resultant is 0, the numerator and denominator have a common factor,
       so the rational map is not quadratic, i.e, the actual map corresponding
       to (s1,s2) has nontrivial automorphism group, so we do not consider it. */
      return(0);
    
  /* Determine whether the critical points of the map are rational (and find them
     if they are) and then call the appropriate function */
  if ( critical_points_if_rational(cp1_num,cp1_den,cp2_num,cp2_den,a,b,d,e,f) == 1)
    return(is_pcf_rational_cp(resultant,cp1_num,cp1_den,cp2_num,cp2_den,a,b,f));
  else
    return(is_pcf_irrational_cp(resultant,a,b,f));
}

int is_pcf_rational_cp(mpz_t resultant, 
		       mpz_t cp1_num, mpz_t cp1_den, mpz_t cp2_num, mpz_t cp2_den,
		       mpz_t a, mpz_t b, mpz_t f)
{
  int pindex, foundGoodPrime;
  unsigned long p, scale, bmodp, fmodp;
  unsigned long cp1_num_modp, cp1_den_modp, cp2_num_modp, cp2_den_modp;
  static mpz_t scale_mp = { {0,0,NULL} };
  static mpz_t p_mp, temp1, temp2;
  pcf_key key;
  pcf_orbs *orbs;
  
  /* period1a and period1b are possible global periods for critical point cp1,
     and respectively for critical point cp2 */
  unsigned long period1a, period1b, period2a, period2b;

  /* Set of possible eventual periods for orbits of each global critical point */
  period_set poss_periods1, poss_periods2;
    
  /* Initialize mpz variables if function is being called for first time. */
  if ( scale_mp->_mp_alloc == 0 )
    {
      mpz_init(scale_mp);
      mpz_init(p_mp);
      mpz_init(temp1);
      mpz_init(temp2);
    }

  /* Have not yet found a prime of good reduction for this map. */
  foundGoodPrime = 0;
  for ( pindex = 0 ; pindex < NUMPRIMES ; pindex++ )
    {
      p = primearray[pindex];

      /* If p divides the resultant, reduction is bad, so move on to the next prime. */
      if ( mpz_divisible_ui_p(resultant,p) )
	continue;     

      /* Need p as an mpz to call mpz_invert()  */
      mpz_set_ui(p_mp,p);

      /* Compute the scale factor (2/a) mod p to compute map mod p in normal form. */
      mpz_invert(temp1,a,p_mp);
      mpz_mul_2exp(scale_mp,temp1,1);
      scale = mpz_get_ui(scale_mp);

      /* Reduce coefficients b and f mod p (results are type unsigned long, not mpz) */
      bmodp = mpz_fdiv_ui(b,p);
      fmodp = mpz_fdiv_ui(f,p);

      /* scale the coefficients, build the database key, and look up the orbit information. */
      key.p = p;
      key.b = ( scale * bmodp ) % p;
      key.f = ( scale * fmodp ) % p;
      orbs = pcf_orbs_lookup(&key);      
      /* Global map has rational critical points, so reduced map had better be in database. */
      if ( orbs == NULL )
	{
	  printf("Missing db entry p = %ld  b = %ld  c = %ld\n",p,key.b,key.f);
	  exit(1);
	}
      
      /* reduce global critical points mod p */
      
      /* mpz_invert has return value of 0 (i.e., false) if cp1_den has no 
	 inverse mod p_mp, i.e, if the first critical point reduces to
	 infinity mod p. */
      if ( mpz_invert(temp1,cp1_den,p_mp) )
	{
	  /* If reduced critical point is finite, find it by
	     multiplying the inverse (mod p) of the global critical point's
	     denominator by its numerator, and reduce mod p. */
	  mpz_mul(temp2,temp1,cp1_num);
	  cp1_num_modp = mpz_fdiv_ui(temp2,p);
	  cp1_den_modp = 1;
	}
      else
	{
	  /* critical point reduces to infinity mod p. */
	  cp1_num_modp = 1;
	  cp1_den_modp = 0;
	}

      /* Reduce second critical point the same way. */
      if ( mpz_invert(temp1,cp2_den,p_mp)  )
	{
	  mpz_mul(temp2,temp1,cp2_num);
	  cp2_num_modp = mpz_fdiv_ui(temp2,p);
	  cp2_den_modp = 1;
	}
      else
	{				       
	  cp2_num_modp = 1;
	  cp2_den_modp = 0;
	}

      /* Now determine which critical point of the rational map mod p from
	 the database corresponds to which critical point of the global
	 rational map reduced mod p.
      */
      if ( cp1_num_modp == orbs->cp1_num && cp1_den_modp == orbs->cp1_den )
	{
	  period1a = orbs->period1a;
	  period1b = orbs->period1b;
	  period2a = orbs->period2a;
	  period2b = orbs->period2b;
	}
      else
	{
	  period1a = orbs->period2a;
	  period1b = orbs->period2b;
	  period2a = orbs->period1a;
	  period2b = orbs->period1b;
	}

      if ( foundGoodPrime == 0 )
	{
	  /* This is the first prime of good reduction for this map.  Initialize the set of
	     possible eventual global periods for each global critical point based on the
	     orbit information from the database. */
	  foundGoodPrime = 1;
	  init_period_set(&poss_periods1,period1a,period1b);
	  init_period_set(&poss_periods2,period2a,period2b);
	}
      else
	{
	  /* This is not the first prime of good reduction.  For each global critical point, 
	     let the set of possible periods be the intersection of the set found so far with
	     the set of possible orbits from the database. */
	  period_set_intersect(&poss_periods1,period1a,period1b);
	  period_set_intersect(&poss_periods2,period2a,period2b);
	}
      
      /* The database lookup returned the pcf_orbs data in space that it got from malloc(),
	 so free it here.  It would be cleaner but less efficient to have the lookup function
	 copy the data into a location provided by the calling function, and free the
	 malloc()'d space itself. */
      free(orbs);

      /* If either set of possible periods is empty, then the map cannot be PCF. */
      if ( period_set_empty(poss_periods1) || period_set_empty(poss_periods2) )
	return 0;
    }

  /* If, after looping through all of the listed primes, the possible period sets are not empty.
     then it is possible that the map is PCF. */
  return 1;
}
      

      
      

int is_pcf_irrational_cp(mpz_t resultant, mpz_t a, mpz_t b, mpz_t f)
{
  int pindex, foundGoodPrime;
  unsigned long p, scale, bmodp, fmodp;
  static mpz_t scale_mp = { {0,0,NULL} };
  static mpz_t p_mp, temp1;
  pcf_key key;
  pcf_orbs *orbs;

  /* Note:  If critical points of the global map are irrational, then they must be Galois conjugates, so they
     must have the same orbit structure.  Keep track of only one set (poss_periods) of possible eventual periods. */
  period_set poss_periods;
    
  /* Initialize mpz variables if function is being called for first time. */
  if ( scale_mp->_mp_alloc == 0 )
    {
      mpz_init(scale_mp);
      mpz_init(p_mp);
      mpz_init(temp1);
    }

  /* Have not yet found a prime of good reduction for this map. */
  foundGoodPrime = 0;

  for ( pindex = 0 ; pindex < NUMPRIMES ; pindex++ )
    {
      p = primearray[pindex];

      /* If p divides the resultant, reduction is bad, so move on to the next prime. */
      if ( mpz_divisible_ui_p(resultant,p) )
	continue;
       /* Need p as an mpz to call mpz_invert()  */
      mpz_set_ui(p_mp,p);

      /* Compute the scale factor (2/a) mod p to compute map mod p in canonical form. */
      mpz_invert(temp1,a,p_mp);
      mpz_mul_2exp(scale_mp,temp1,1);
      scale = mpz_get_ui(scale_mp);

      /* Reduce coefficients b and f mod p (results are type unsigned long, not mpz) */
      bmodp = mpz_fdiv_ui(b,p);
      fmodp = mpz_fdiv_ui(f,p);

      /* scale the coefficients, build the database key, and look up the orbit information. */
      key.p = p;
      key.b = ( scale * bmodp ) % p;
      key.f = ( scale * fmodp ) % p;
      orbs = pcf_orbs_lookup(&key); 
     
      /* If reduced map is not in database, critical points of the map do not exist (mod p) so
	 move on to the next prime. */
      if ( orbs == NULL )
	continue;

      if ( foundGoodPrime == 0 )
	{
	  /* This is the first prime of good reduction for this map.  Initialize the set of
	     possible eventual global periods based on the orbit information from the database.
	     Any valid eventual period for a critical point for the global map must be valid based
	     on both critical points of the reduced map, so take the intersection. */
	  foundGoodPrime = 1;
	  init_period_set(&poss_periods,orbs->period1a,orbs->period1b);
	  period_set_intersect(&poss_periods,orbs->period2a,orbs->period2b);
	}
      else
	{
	  /* This is not the first prime of good reduction.  Let the set of possible periods be the
	     intersection of the set found so far with the intersection of the two setsof possible 
	     orbits from the database. */
	  period_set_intersect(&poss_periods,orbs->period1a,orbs->period1b);
	  period_set_intersect(&poss_periods,orbs->period2a,orbs->period2b);
	}

      /* The database lookup returned the pcf_orbs data in space that it got from malloc(),
	 so free it here.  It would be cleaner but less efficient to have the lookup function
	 copy the data into a location provided by the calling function, and free the
	 malloc()'d space itself. */
      free(orbs);

    /* If the set of possible periods is empty, then the map cannot be PCF. */
      if ( period_set_empty(poss_periods) )
	  return 0;
    }

  /* If, after looping through all of the listed primes, the possible period sets are not empty.
     then it is possible that the map is PCF. */
  return 1;
}

void normalize_coordinates_multiplier(mpz_t norm_factor, mpz_t s1_num, mpz_t s1_den, mpz_t s2_num, mpz_t s2_den)
{
  
  /* compute scaling factor to normalize coordinates of the rational function
     designate by the parameters s1,s2 
     scaling_factor = lcm(s1_den,s1_den*s2_den/gcd(s1_num*s2_den+s1_den*s2_num,s1_den*s2_den)) */
  static mpz_t s1d_s2d = { {0,0,NULL} };
  static mpz_t s1n_s2d, s1d_s2n, s1n_s2d_plus_s1d_s2n, gcd_for_s1_plus_s2, denom_s1_plus_s2;

  /* Initialize mpz variables if function is being called for first time. */
  if ( s1d_s2d->_mp_alloc == 0 )
    {
      mpz_init(s1d_s2d);
      mpz_init(s1n_s2d);
      mpz_init(s1d_s2d);
      mpz_init(s1n_s2d_plus_s1d_s2n);
      mpz_init(gcd_for_s1_plus_s2);
      mpz_init(denom_s1_plus_s2);
    }

  mpz_mul(s1d_s2d,s1_den,s2_den);
  mpz_mul(s1n_s2d,s1_num,s2_den);
  mpz_mul(s1d_s2n,s1_den,s2_num);
  mpz_add(s1n_s2d_plus_s1d_s2n,s1n_s2d,s1d_s2n);
  mpz_gcd(gcd_for_s1_plus_s2,s1n_s2d_plus_s1d_s2n,s1d_s2d);
  mpz_divexact(denom_s1_plus_s2,s1d_s2d,gcd_for_s1_plus_s2);
  mpz_lcm(norm_factor,s1_den,denom_s1_plus_s2);

}

void quadratic_resultant(mpz_t resultant, 
			 mpz_t a, mpz_t b, mpz_t d, mpz_t e, mpz_t f)
{
  /* resultant of two quadratics a*x^2 + b*x + c & d*x^2 + e*x +f works out to:

     c^2*d^2 - b*c*d*e + a*c*e^2 + b^2*d*f - 2*a*c*d*f - a*b*e*f + a^2*f^2

     Note for our maps b = c so c is not passed as an argument.  Take advantage of
     this fact to reduce the number of computations by rewriting as:

     b^2*d^2 - b^2*d*e + a*b*e^2 - 2*a*b*d*f + b^2*d*f - a*b*e*f + a^2*f^2

     and rearranging/partially factoring:

     b^2*d * (d - e + f) + a*b * (e^2 - 2*d*f - e*f) + (a*f)^2

  */
  static mpz_t temp1 = { {0,0,NULL} };
  static mpz_t temp2;

 /* Initialize mpz variables if function is being called for first time. */
  if ( temp1->_mp_alloc == 0 ) 
    {
      mpz_init(temp1);
      mpz_init(temp2);
    }
  mpz_mul(temp1,b,b);                 /* temp1 = b^2 */
  mpz_mul(temp2,temp1,d);             /* temp2 = b^2 * d */
  mpz_add(temp1,d,f);                 /* temp1 = d + f */
  mpz_sub(temp1,temp1,e);             /* temp1 = d - e + f */
  mpz_mul(resultant,temp1,temp2);      /* resultant = b^2 * 2 * (d - e + f) */
  
  mpz_mul(temp1,d,f);                 /* temp1 = d*f */
  mpz_mul_si(temp2,temp1,-2);         /* temp2 = -2*d*f */
  mpz_addmul(temp2,e,e);              /* temp2 = e^2 - 2*d*f */
  mpz_submul(temp2,e,f);              /* temp2 = e^2 - 2*d*f - e*f */
  mpz_mul(temp1,a,b);                 /* temp1 = a*b */
  mpz_addmul(resultant,temp1,temp2);  /* resultant = 
					 b^2*d * (d - e + f) + a*b * (e^2 - 2*d*f - e*f) */
  
  mpz_mul(temp1,a,f);                 /* temp1 = a*f */
  mpz_addmul(resultant,temp1,temp1); 
  /* resultant = b^2*d * (d - e + f) + a*b * (e^2 - 2*d*f - e*f) + (a*f)^2 */
  
}


int critical_points_if_rational(mpz_t cp1_num, mpz_t cp1_den, mpz_t cp2_num, mpz_t cp2_den,
				mpz_t a, mpz_t b, mpz_t d, mpz_t e, mpz_t f)
{
  /* If the critical points of the rational map are rational, set cp1 and
     cp2 to the critical points, and return 1.  If the critical points are
     irrational, simply return 0. */
  
  static mpz_t A = { {0,0,NULL} };
  static mpz_t MB, C, discriminant, temp1, temp2, temp3;
  static mpq_t cp1, cp2; /* store critical points temporarily as rationals,
		     although they are returned as integer projective
		     coordinates.
		  */
    
 /* Initialize mpz variables if function is being called for first time. */
  if ( A->_mp_alloc == 0 )
    {
      mpq_init(cp1);
      mpq_init(cp2);
      mpz_init(A);
      mpz_init(MB);
      mpz_init(C);
      mpz_init(discriminant);
      mpz_init(temp1);
      mpz_init(temp2);
      mpz_init(temp3);
    }

  /* Compute the numerator of the Wronskian as A*x^2 + B*x + C, using capital
     letters for the coefficients to distinguish them from the coefficients
     of the rational map.  If its discriminant (B^2 - 4*A*C) is a positive
     square number, the roots of the Wronskian (i.e., the critical points of
     the rational map) are rational.

     For the rational maps under consideration, the coefficients of the
     Wronskian work out to:

     *  A = (b*d - a*e)
     *  B = (2*b*d - 2*a*f) = 2*(b*d - a*f)
     *   [however it will be slightly faster to store -B instead,
     *	  as MB = 2*(a*f - b*d). ]
     *  C = (b*e - b*f) = b*(e-f) 
     */

  mpz_mul(temp1,b,d);          /* temp1 = b*d */
  mpz_mul(temp2,a,e);          /* temp2 = a*e */
  mpz_sub(A,temp1,temp2);      /* A = b*d - a*e */
  
  mpz_mul(temp2,a,f);          /* temp2 = a*f */
  mpz_sub(temp3,temp2,temp1);  /* temp3 = a*f - b*d (temp1 still has value b*d from above) */
  mpz_mul_2exp(MB,temp3,1);    /* MB = 2*(a*f-b*d) */

  mpz_sub(temp1,e,f);          /* temp1 = e-f */
  mpz_mul(C,b,temp1);          /* C = b*(e-f) */

  if ( mpz_sgn(A) == 0 ) /* If A == 0, Wronskian is linear, so infinity is
			    a critical point.  */
    {
      /* finite critical point's coordinates are numerator and denominator
	 of -C/B (i.e C/MB) in lowest terms */
      mpq_set_num(cp1,C);
      mpq_set_den(cp1,MB);
      mpq_canonicalize(cp1);
      mpq_get_num(cp1_num,cp1);
      mpq_get_den(cp1_den,cp1);
      /* set other critical point to infinity, i.e., (1,0) */
      mpz_set_si(cp2_num,1);
      mpz_set_si(cp2_den,0);
      return(1);
    }


  /* If we got here, Wronskian is not linear.  Use its discriminant to determine
     if the critical points are rational or not. */
  mpz_mul(temp1,MB,MB);               /* temp1 = MB*MB = (MB^2) = (-B^2) = B^2 */
  mpz_mul(temp2,A,C);                 /* temp2 = A*C */
  mpz_mul_2exp(temp3,temp2,2);        /* temp3 = 4*A*C */
  mpz_sub(discriminant,temp1,temp3);  /* discriminant = B^2 - 4*A*C */
    
  if ( mpz_perfect_square_p(discriminant) )
    {
      /* critical points are rational.  First compute the
	 numerators as -B +/- sqrt(discriminant) */
      mpz_sqrt(temp1,discriminant);       /* temp1 = \sqrt{discriminant} */
      mpz_add(mpq_numref(cp1),MB,temp1);  /* cp1's numerator = -B + \sqrt{discriminant} */
      mpz_sub(mpq_numref(cp2),MB,temp1);  /* cp2's numerator = -B - \sqrt{discriminant} */
        
      /* and set both denominators as 2*A */
      mpz_mul_2exp(mpq_denref(cp1),A,1); 
      mpz_set(mpq_denref(cp2),mpq_denref(cp1));

      /* Clear any common factors in numerator/denominator,
	 then extract the numerator and denominator as projective
	 coordinates of the critical points.
         */
      mpq_canonicalize(cp1);
      mpq_canonicalize(cp2);
      mpq_get_num(cp1_num,cp1);
      mpq_get_den(cp1_den,cp1);
      mpq_get_num(cp2_num,cp2);
      mpq_get_den(cp2_den,cp2);
      return(1);
    }
  else
    /* Critical points are irrational; just need to return 0. */
    return(0);
}




  


==> anc/pcf-do-s1.c <==
/* 
 * pcf-do-s1 accepts, as command line arguments, the numerator and
 * denominator of a value for the s1 parameter, and then, for every
 * rational s2 within the height bound of 12288, checks whether the
 * rational map generated by (s1,s2) is possibly PCF, and outputs the
 * values of s1 and s2.  Finally, a completion message, including the
 * number of possibly PCF maps found, is printed.
 */
   
#include <stdio.h>
#include <gmp.h>
#include "pcf.h"

int main(int argc, char **argv)
{
  mpz_t s1_num,s1_den,s2_num,s2_den,gcd;
  int found_count = 0;

  /* Use gmp's enhanced input scanner to set s1 from the command line arguments */
  mpz_init(s1_num);
  mpz_init(s1_den);
  gmp_sscanf(argv[1],"%Zd",s1_num);
  gmp_sscanf(argv[2],"%Zd",s1_den);

  /* s2 starts out as 0 to check as a special case before looping over other values */
  mpz_init_set_si(s2_num,0);
  mpz_init_set_si(s2_den,1);
  if ( is_pcf(s1_num,s1_den,s2_num,s2_den) )
    {
      gmp_printf("Found ( %Zd/%Zd , %Zd/%Zd )\n",s1_num,s1_den,s2_num,s2_den);
      found_count++;
    }

  /* One more mpz to initialize for use within the loop. */
  mpz_init(gcd);

  /* Loop over all possible positive values for the numerator and denominator of s2. */
  for ( mpz_set_si(s2_num,1) ; mpz_cmp_d(s2_num,12289) < 0 ; mpz_add_ui(s2_num,s2_num,(unsigned long) 1) )
    for (mpz_set_si(s2_den,1) ; mpz_cmp_d(s2_den,12289) < 0 ; mpz_add_ui(s2_den,s2_den,(unsigned long) 1) )
      {
	/* When s2_num/s2_den is an s2 value in lowest terms, check the quadratic rational
	   map corresponding to (s1,s2) as a PCF candidate */
	mpz_gcd(gcd,s2_num,s2_den);
	if ( mpz_cmp_d(gcd,1) == 0 )
	  {
	    if ( is_pcf(s1_num,s1_den,s2_num,s2_den) )
	      {
		gmp_printf("Found ( %Zd/%Zd , %Zd/%Zd )\n",s1_num,s1_den,s2_num,s2_den);
		found_count++;
	      }

	    /* Only looping over positive numerators and denominators, so we need to check
	       the map corresponding to (s1,-s2) as well.  Note that this program will be
	       run for each possible s1 value (positive, negative, or zero) so we only need to
	       negate s2. */
	    mpz_neg(s2_num,s2_num);
	    if ( is_pcf(s1_num,s1_den,s2_num,s2_den) )
	      {
		gmp_printf("Found ( %Zd/%Zd , %Zd/%Zd )\n",s1_num,s1_den,s2_num,s2_den);
		found_count++;
	      }
	   
	    /* Put s2_num back to its positive value before continuing. */
	    mpz_neg(s2_num,s2_num);
	  }
      }
  gmp_printf("Done for s1 = %Zd/%Zd.  Found %d candidate PCF maps.\n",s1_num,s1_den,found_count);
  
}


==> anc/pcf-lookup.c <==
#include "pcf.h"
#include <gdbm.h>

pcf_orbs  *pcf_orbs_lookup(pcf_key *key)
{
  static GDBM_FILE db = NULL;
  datum gkey, gorbs;
  /* variable db is static.  Only need to open the database the first time this function is called. */
  if ( db == NULL )
    {
//      size_t size = 10000000;
      db = gdbm_open(DBFILENAME,512,GDBM_READER|GDBM_NOLOCK,S_IRWXU,NULL);
//      gdbm_setopt(db,GDBM_SETCACHESIZE,&size,sizeof(size));
    }
  gkey.dsize = sizeof(pcf_key);
  gkey.dptr = (char *) key;
  gorbs = gdbm_fetch(db,gkey);
  return((pcf_orbs *)gorbs.dptr);
}


==> anc/pcf-make-db.sage <==
## Post-Critically Finite Quadratic Rational Map database generator
## Copyright (c) 2014 by David Lukas, Michelle Manes, and Diane Yap

## Outputs rows of the database used by the PCF program.  A separate C
## program reads the rows and adds them to the GDBM database.

## This program can be run from the command line with a prime number
## as an argument, and it will output all of the rows for that prime.
##
## Usage:  sage pcf-make-db.sage p
##
## Tested with Sage 6.1.1.  Uses new Projective Space functionality and
## may not work with earlier versions.


## Each row contains:
##
## p:        a prime number
##
## b:        middle coefficient of numerator of a quadratic rational map
##           over GF(p) defined in normal form.
## f:        third coefficient of the denominator of the map.
##           (n2 and d3 are sufficent to specify a map in normal form)
##
## x0:       numerator of one of the critical points of the map
## y0:       denominator of same critical point
## period0a: One of the possible eventual periods of the corresponding
##           critical point of a quadratic rational map over QQ that
##           reduces to this map.
## period0b: The other possible period.
##
## x1:       numerator of second critical point
## y1:       denominator of second critical point
## period1a: One of the possible eventual periods of the corresponding
##           critical point of a quadratic rational map over QQ that
##           reduces to this map.
## period1b: The other possible period.





## Helper Functions
## Critical points (computed later) are roots of the Wronskian

def wronskian(f,g):
    return g*f.derivative() - f*g.derivative()

## Find the critical points as roots of the wronskian
## If the wronskian is linear, then infinity is a critical point
## hence the two cases.

def critical_points(rat_map,F,PS):
    R.<x> = F[]
    crits = []
    f1 = rat_map.defining_polynomials()[0].subs(y=1)
    f2 = rat_map.defining_polynomials()[1].subs(y=1)
    g1 = R(f1)
    g2 = R(f2)
    wrp=wronskian(g1,g2)
    roots = R(wrp).roots()
    num_crit = len(roots)
    if num_crit == 1:
        crit = roots[0][0]
        crits.append(PS(1,0))
        crits.append(PS(crit,1))
    elif num_crit == 2:
        for i in range(2):
            crit = roots[i][0]
            crits.append(PS(crit,1))
    return crits





## These are the functions that find the possible global periods
## based on the orbit structure mod p
## For possible_periods: f is the function, P is the point, and F is the finite field.
## Returns a list of the possible global periods.
## This applies the mrp^e theorem.  Over Q with p > 2 we have e=0, so possible global
## periods are the reduced period m and mr where r is the multiplicative order of
## the multiplier of the cycle.

def possible_periods(f, P, F):

    orbit = f.orbit_structure(P)
    tail = orbit[0]
    m = orbit[1]

    periods = [m]

    if tail > 0:
        periodic_point = f.nth_iterate(P, tail)
        mult = f.multiplier(periodic_point, m)[0][0]

        if F(mult) != 0 and F(mult) != 1:
            r = F(mult).multiplicative_order()
            periods.append(m*r)

    return periods




## crit_orbs takes function f, field F, and projective space PS
## finds the critical points of f
## returns a dictionary with
## keys the critical points and values a list of possible global periods

def crit_orbs(f,F,PS):
    crit_dict = dict()
    for P in critical_points(f,F,PS):
        crit_dict[tuple(P)] = possible_periods(f,P,F)
    return crit_dict


## all_quads takes input a prime p
## returns a dictionary:
## keys are the quadratic rational maps over the finite field with p elements
## in normal form for which the critical points exist in that field;
## values are the dictionary created by crit_orbs called on the function

def all_quads(p):
    F = GF(p)
    PS.<x,y>=ProjectiveSpace(1,F)
    H = Hom(PS,PS)
    for b in F:
        for f in F:
            map = H([2*x^2 + b*x*y + b*y^2, -x^2 + (4-b)*x*y +f*y^2])
            map.normalize_coordinates()
            if map.degree()==2:
                poss_per = crit_orbs(map,F,PS)
                if len(poss_per) > 1:
                   ## (num,den) = f.defining_polynomials()
                   ## (n1,n2,n3) = map(num.coefficient,(x^2,x*y,y^2))
                   ## (d1,d2,d3) = map(den.coefficient,(x^2,x*y,y^2))
                   (orbit0, orbit1) = poss_per.items()
                   (x0,y0) = list(orbit0[0])
                   period0a = orbit0[1][0]
                   if len(orbit0[1]) > 1:
                       period0b = orbit0[1][1]
                   else:
                       period0b = orbit0[1][0]
                   (x1,y1) = list(orbit1[0])
                   period1a = orbit1[1][0]
                   if len(orbit1[1]) > 1:
                      period1b = orbit1[1][1]
                   else:
                       period1b = orbit1[1][0]

                   print(p,b,f,x0,y0,period0a,period0b,x1,y1,period1a,period1b)

if __name__ == '__main__':
    all_quads(int(sys.argv[_sage_const_1 ]))

                   


==> anc/pcf.h <==
/* Post-Critically Finite Quadratic Rational Map program by David Lukas
   Adapted from a program written for the Sage Mathematics Software system by
   Diane Yap and Michelle Manes.

   Copyright (c) 2014 by David Lukas, Michelle Manes, and Diane Yap
*/

#include <gmp.h>
#include <stdio.h>
#include <gdbm.h>
#include <stdlib.h>
#include <sys/types.h>
#include <sys/stat.h>

/* define static array of first 99 primes excluding 2 and 3 */

#define NUMPRIMES 99
static unsigned long primearray[99] = {5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53, 59, 61, 67, 71, 73, 79, 83, 89, 97, 101, 103, 107, 109, 113, 127, 131, 137, 139, 149, 151, 157, 163, 167, 173, 179, 181, 191, 193, 197, 199, 211, 223, 227, 229,  233, 239, 241, 251, 257, 263, 269, 271, 277, 281, 283, 293, 307, 311, 313, 317, 331, 337, 347, 349, 353, 359, 367, 373, 379, 383, 389, 397, 401, 409, 419, 421, 431, 433, 439, 443, 449, 457, 461, 463, 467, 479, 487, 491, 499, 503, 509, 521, 523, 541, 547};


/* Definitions for ispcf.c (functions to check a rational map to see if it may
   be PCF) */

int is_pcf(mpz_t n1, mpz_t d1, mpz_t n2, mpz_t d2);





/* Period set definitions for period_set.c */

typedef struct {
  unsigned long a;
  unsigned long b;
} period_set;

void init_period_set(period_set *ps,
				unsigned long perioda,unsigned long periodb);

void period_set_intersect(period_set *ps,
			  unsigned long perioda, unsigned long periodb);

int period_set_empty(period_set ps);



/*  Database lookup definitions for pcf-lookup.c */

#define DBFILENAME "orbits.gdbm"

typedef struct {
  unsigned long p;
  unsigned long b;
  unsigned long f;
} pcf_key;

typedef struct{
  unsigned long cp1_num;
  unsigned long cp1_den;
  unsigned long period1a;
  unsigned long period1b;
  unsigned long cp2_num;
  unsigned long cp2_den;
  unsigned long period2a;
  unsigned long period2b;
} pcf_orbs;

pcf_orbs  *pcf_orbs_lookup(pcf_key *key);



==> anc/period-set.c <==
#include "pcf.h"

/* A period_set is a pair of unsigned longs (a and b) representing a set of possible eventual
   periods for the orbit of a critical point, stored in ascending order.  If there is only one
   possible period, a is set to 0, and if there are no possible periods, both a and b are set to 0.
*/


void init_period_set(period_set *ps,unsigned long perioda,unsigned long periodb)
{
  if (perioda < periodb)
    {
      ps->a = perioda;
      ps->b = periodb;
    }
  else
    {
      ps->a = periodb;
      ps->b = perioda;
    }
}

void period_set_intersect(period_set *ps,
			  unsigned long perioda, unsigned long periodb)
{
  
  unsigned long p0a, p0b, p1a, p1b;
  p0a = ps->a;
  p0b = ps->b;


  if ( perioda < periodb )
    {
      p1a = perioda;
      p1b = periodb;
    }
  else
    {
      p1a = periodb;
      p1b = perioda;
    }
  
  
  if ( p1a < p0a ) 
    {
      if ( p1b == p0a ) 
	{
	  ps->b = p1b;
	  ps->a = 0;
	  return;
	}
      else if ( p1b == p0b )
	{
	  ps->a = 0;
	  return;
	}
      else
	{
	  ps->a = 0;
	  ps->b = 0;
	  return;
	}
    }
  else if ( p1a == p0a )
    {
      if ( p1b == p0b )
	return;
      else
	{
	  ps->b = p1a;
	  ps->a = 0;
	  return;
	}
    }
  else /* p1a > p0b */
    {
      ps->a = 0;
      if ( p1a == p0b || p1b == p0b )
	return;
      else
	{
	  ps->b = 0;
	  return;
	}
    }
}

int period_set_empty(period_set ps)
{
  if ( ps.b == 0 )
    return 1;
  else
    return 0;
}

	      
	       
	      
	      
	  

  
  
  
  
				



